Bayesian Workflow

The Bayesian approach to data analysis provides a powerful way to handle uncertainty in all observations, model parameters, and model structure using probability theory. Probabilistic programming languages make it easier to specify and fit Bayesian models, but this still leaves us with many options regarding constructing, evaluating, and using these models, along with many remaining challenges in computation. Using Bayesian inference to solve real-world problems requires not only statistical skills, subject matter knowledge, and programming, but also awareness of the decisions made in the process of data analysis. All of these aspects can be understood as part of a tangled workflow of applied Bayesian statistics. Beyond inference, the workflow also includes iterative model building, model checking, validation and troubleshooting of computational problems, model understanding, and model comparison. We review all these aspects of workflow in the context of several examples, keeping in mind that in practice we will be fitting many models for any given problem, even if only a subset of them will ultimately be relevant for our conclusions.

==> intro_causal.R <==
library("rstanarm")
SEED <- 123
set.seed(SEED)
invlogit <- plogis

## Simulate student abilities, midterm, and final exam scores

n <- 500
true_ability <- rnorm(n, 50, 20)
noise_1 <- rnorm(n, 0, 5)
noise_2 <- rnorm(n, 0, 5)
midterm <- true_ability + noise_1
final <- true_ability + noise_2
exams <- data.frame(midterm, final)
b <- 20^2/(20^2 + 5^2)
a <- 50 - 50*b

fit_1 <- stan_glm(final ~ midterm, data=exams, refresh=0, seed=SEED)
print(fit_1)

pdf("students_1a.pdf", width=4, height=4)
par(mar=c(3, 3, 2, 1), mgp=c(1.7, 0.5, 0), tck=-.01)
par(pty="s")
plot(midterm, final, xlab="Midterm exam score", ylab="Final exam score", xlim=c(0,100), ylim=c(0,100), xaxs="i", yaxs="i",  pch=20, cex=0.5, main="If nobody gets the treatment", cex.main=0.9)
grid(5, 5)
abline(a, b)
dev.off()

## Simulate a hypothetical experiment

z_randomized <- rbinom(n, 1, 0.5)
z <- z_randomized
theta <- 10
y <- final + theta*z
exams <- data.frame(midterm, z, y)

fit_2 <- stan_glm(y ~ midterm + z, data=exams, refresh=0, seed=SEED)
print(fit_2)

pdf("students_1b.pdf", width=4, height=4)
par(mar=c(3, 3, 2, 1), mgp=c(1.7, .5, 0), tck=-.01)
par(pty="s")
plot(midterm, y, xlab="Midterm exam score", ylab="Final exam score", xlim=c(0,100), ylim=c(0,100), xaxs="i", yaxs="i",  type="n", main="Balanced treatment assignment", cex.main=0.9)
points(midterm[z==0], y[z==0], col="blue", pch=20, cex=0.5)
points(midterm[z==1], y[z==1], col="red", pch=20, cex=0.5)
grid(5, 5)
abline(a, b, col="blue")
abline(a +10, b, col="red")
dev.off()

# Difference and standard error
diff <- mean(y[z==1]) - mean(y[z==0])
n_0 <- sum(z==0)
n_1 <- sum(z==1)
se_diff <- sqrt(sd(y[z==0])^2/n_0 + sd(y[z==1])^2/n_1)
print(round(c(diff, se_diff), 1))

## Simulate an unbalanced treatment assigment

z_unbalanced <- rbinom(n, 1, invlogit(-(midterm-50)/10))
z <- z_unbalanced

pdf("students_2a.pdf", width=4.5, height=3.5)
par(mar=c(3, 3, 2, 1), mgp=c(1.7, .5, 0), tck=-.01)
par(pty="m")
plot(midterm, ifelse(z==1, .99, .01), ylim=c(0,1), xlab="Pre-test score", ylab="Pr (z=1)", xaxt="n", yaxt="n", yaxs="i", bty="l", pch=20, cex=0.5)
axis(1, seq(0,100,20))
axis(2, seq(0,1,.5))
text(45, 0.93, "(assigned to treatment group, z=1)", col="gray30")
text(55, 0.07, "(assigned to control group, z=0)", col="gray30")
curve(invlogit(-(x-50)/20), add=TRUE)
dev.off()

## Plot the data

y <- final + theta*z
exams <- data.frame(midterm, z, y)

fit_3 <- stan_glm(y ~ midterm + z, data=exams, refresh=0, seed=SEED)
print(fit_3)

pdf("students_2b.pdf", width=4, height=4)
par(mar=c(3, 3, 2, 1), mgp=c(1.7, .5, 0), tck=-.01)
par(pty="s")
plot(midterm, y, xlab="Midterm exam score", ylab="Final exam score", xlim=c(0,100), ylim=c(0,100), xaxs="i", yaxs="i",  type="n", main="Unalanced treatment assignment", cex.main=0.9)
points(midterm[z==0], y[z==0], col="blue", pch=20, cex=0.5)
points(midterm[z==1], y[z==1], col="red", pch=20, cex=0.5)
grid(5, 5)
abline(a, b, col="blue")
abline(a +10, b, col="red")
dev.off()

# Difference and standard error
diff <- mean(y[z==1]) - mean(y[z==0])
n_0 <- sum(z==0)
n_1 <- sum(z==1)
se_diff <- sqrt(sd(y[z==0])^2/n_0 + sd(y[z==1])^2/n_1)
print(round(c(diff, se_diff), 1))

# Regression
fit_3 <- stan_glm(y ~ midterm + z, data=exams, refresh=0, seed=SEED)
print(fit_3)

## Nonlinear model

final <- 5 + 90*invlogit((final-50)/15)

# Randomized treatment assigment
z <- z_randomized
y <- final + theta*z
exams <- data.frame(midterm, z, y)
fit_4 <- stan_glm(y ~ midterm + z, data=exams, refresh=0, seed=SEED)
print(fit_4)

pdf("students_3a.pdf", width=4, height=4)
par(mar=c(3, 3, 2, 1), mgp=c(1.7, .5, 0), tck=-.01)
par(pty="s")
plot(midterm, y, xlab="Midterm exam score", ylab="Final exam score", xlim=c(0,100), ylim=c(0,100), xaxs="i", yaxs="i",  type="n", main="Nonlinear model, balanced assignment", cex.main=0.9)
points(midterm[z==0], y[z==0], col="blue", pch=20, cex=0.5)
points(midterm[z==1], y[z==1], col="red", pch=20, cex=0.5)
grid(5, 5)
curve(5 + 90*invlogit(((a + b*x) - 50)/15), col="blue", add=TRUE)
curve(5 + 90*invlogit(((a + b*x) -50)/15) + 10, col="red", add=TRUE)
dev.off()

# Unbalanced treatment assigment
z <- z_unbalanced
y <- final + theta*z
exams <- data.frame(midterm, z, y)
fit_5 <- stan_glm(y ~ midterm + z, data=exams, refresh=0, seed=SEED)
print(fit_5)

pdf("students_3b.pdf", width=4, height=4)
par(mar=c(3, 3, 2, 1), mgp=c(1.7, .5, 0), tck=-.01)
par(pty="s")
plot(midterm, y, xlab="Midterm exam score", ylab="Final exam score", xlim=c(0,100), ylim=c(0,100), xaxs="i", yaxs="i",  type="n", main="Nonlinear model, unbalanced assignment", cex.main=0.9)
points(midterm[z==0], y[z==0], col="blue", pch=20, cex=0.5)
points(midterm[z==1], y[z==1], col="red", pch=20, cex=0.5)
grid(5, 5)
curve(5 + 90*invlogit(((a + b*x) - 50)/15), col="blue", add=TRUE)
curve(5 + 90*invlogit(((a + b*x) -50)/15) + 10, col="red", add=TRUE)
dev.off()


==> workflow_pictures.R <==
library("rstan")
library("arm")

pdf("workflow_picture_1.pdf", height=3.5, width=5)
par(mar=c(3,3,0,0), mgp=c(1.7,.5,0), tck=-.01)
plot(0, 0, xlim=c(1,5), ylim=c(-2,2), xlab="Complexity of model", ylab="Inference for quantity of interest", xaxt="n", bty="l", type="n")
axis(1, c(1.2, 4.6), c("simpler", "more complex"), tck=0)
abline(0, 0, col="gray")
x <- 1:5
estimates <- c(-0.8, 0.3, 0.6, 0.4, 0.5)
ses <- c(0.5, 0.4, 0.3, 0.2, 0.3)
segments(x, estimates + 0.67*ses, x, estimates - 0.67*ses, lwd=3)
segments(x, estimates + 2*ses, x, estimates - 2*ses, lwd=1)
points(x, estimates, pch=20)
dev.off()

theta <- seq(-1, 3, length=10)
x <- 3*cos(theta)
y <- 2*sin(theta)
u <-  -x*cos(50) - y*sin(50)
v <- x*sin(50) - y*cos(50)

pdf("orbits_a.pdf", height=3.5, width=5)
par(mar=c(1,1,0,0), mgp=c(1.5,.5,0), tck=-.01)
plot(u, v, xlim=c(-3,3), ylim=c(-2.5,1.5), xlab="", ylab="",  xaxt="n", yaxt="n", bty="l", pch=20)
axis(1, seq(-3,3), rep("",7))
axis(2, seq(-3,3), rep("",7))
dev.off()

u[9:10] <- u[9:10] - c(0.2, 0.5)
v[7:10] <- v[7:10] - c(0.2, 0.9, 2.5, 4.3)

pdf("orbits_b.pdf", height=3.5, width=5)
par(mar=c(1,1,0,0), mgp=c(1.5,.5,0), tck=-.01)
plot(u,v, xlim=c(-3,3), ylim=c(-4,1.5), xlab="", ylab="", xaxt="n", yaxt="n", bty="l", pch=20)
axis(1, seq(-3,3), rep("",7))
axis(2, seq(-4,3), rep("",8))
dev.off()

pdf("twocurves.pdf", height=3.5, width=5)
par(mar=c(3,3,0,0), mgp=c(0.5,0,0), tck=-.01)
plot(c(0,1), c(0,1.05), xlab="Computation time", ylab="Distance from\ntarget distribution", xaxs="i", yaxs="i", xaxt="n", yaxt="n", bty="l", type="n")
curve(exp(-5*x), from=0, to=2, add=TRUE, col="gray50", lwd=2)
curve(0.1 + 0.9*exp(-20*x), from=0, to=2, add=TRUE, col="gray50", lwd=2)
text(0.2, 0.6, "MCMC\nalgorithm", cex=.8)
text(0.8, 0.15, "Approximate algorithm", cex=.8)
dev.off()

data_graph <- function(a, b, sigma, x, y, main) {
  curve(a[1]*exp(-b[1]*x) + a[2]*exp(-b[2]*x), from=min(x), 
        to=max(x), ylim=c(0, 1.05*max(y)), xlim=c(0, max(x)),
     xlab="x", ylab="y", xaxs="i", yaxs="i", bty="l",
        main=main, cex.main=1)
  points(x, y, pch=20, cex=0.2)
}

a <- c(1, 0.8)
b <- c(0.1, 2)
N <- 1000
x <- seq(0, 10, length=N)
sigma <- 0.2
epsilon <- exp(rnorm(N, 0, sigma))
y <- (a[1]*exp(-b[1]*x) + a[2]*exp(-b[2]*x)) * epsilon

pdf("exponentials_a.pdf", height=3, width=4)
par(mar=c(3,3,2,1), mgp=c(1.5,.5,0), tck=-.01)
data_graph(a, b, sigma, x, y, expression(y == (a[1] *e^{-0.1 *x} + a[2] *e^{-2.0 *x}) %*% error))
dev.off()

data_1 <- list(N=N, x=x, y=y)
fit_1 <- stan("sum_of_exponentials.stan", data=data_1)
print(fit_1)

b <- c(0.1, 0.2)   # We changed b[2] from 2.0 to 0.2
y_2 <- (a[1]*exp(-b[1]*x) + a[2]*exp(-b[2]*x)) * epsilon

pdf("exponentials_b.pdf", height=3, width=4)
par(mar=c(3,3,2,1), mgp=c(1.5,.5,0), tck=-.01)
data_graph(a, b, sigma, x, y_2, expression(y == (a[1] *e^{-0.1 *x} + a[2] *e^{-0.2 *x}) %*% error))
curve(1.8*exp(-0.135*x), from=0, to=10, add=TRUE, lty=2)
dev.off()

data_2 <- list(N=N, x=x, y=y_2)
fit_2 <- stan("sum_of_exponentials.stan", data=data_2)
print(fit_2)
fit_3 <- stan("sum_of_exponentials_with_priors.stan", data=data_2)
print(fit_3)

